Anti-aliasing Wiener filtering for wave-front reconstruction in the spatial-frequency domain for high-order astronomical adaptive-optics systems

Computationally-efficient wave-front reconstruction techniques for astronomical adaptive optics systems have seen a great development in the past decade. Algorithms developed in the spatial-frequency (Fourier) domain have gathered large attention specially for high-contrast imaging systems. In this paper we present the Wiener filter (resulting in the maximization of the Strehl-ratio) and further develop formulae for the anti-aliasing Wiener filter that optimally takes into account high-order wave-front terms folded in-band during the sensing (i.e. discrete sampling) process. We employ a continuous spatial-frequency representation for the forward measurement operators and derive the Wiener filter when aliasing is explicitly taken into account. We further investigate and compare to classical estimates using least-squares filters the reconstructed wave-front, measurement noise and aliasing propagation coefficients as a function of the system order. Regarding high-contrast systems, we provide achievable performance results as a function of an ensemble of for ward models for the Shack-Hartmann wave-front sensor (using sparse and non-sparse representations) and compute point-spread function raw intensities. We find that for a 32x32 single-conjugated adaptive optics system the aliasing propagation coefficient is roughly 60% of the least-squares filters whereas the noise propagation is around 80%. Contrast improvements of factors of up to 2 are achievable across the field in H-band. For current and next generation high-contrast imagers, despite better aliasing mitigation, anti-aliasing Wiener filtering cannot be used as a stand-alone method and must therefore be used in combination with optical spatial filters deployed before image formation takes actual place.

==> img_DM_fitting_error.m <==

% --------------------------------------
% in 2-D
% --------------------------------------
clear 
r0  = 0.15;
L0 = 30;
% Frequency vector
Fmax = [2 4 10];
m = {'k--','k--*','k-v','m','k--.','s','d','^','v','>','<','p','h'};

for kd = 1:length(Fmax)
% No. of points
Np = 400;
% distance corresponding to the averaging window (in units of meters)
d = 1/Fmax(kd); %Fmax = 1/(d);
f = Fmax(kd)*(-Np/2:Np/2)/(Np);
delta_f = mean(diff(f));
[Fx, Fy] = meshgrid(f);
PSDphi = (Fx.^2 + Fy.^2 + (1/L0)^2).^(-11/6);
PSDphi(isinf(PSDphi)) = 0;
Wphi_vonkarman = 0.0229/(r0^(5/3))*PSDphi;

if ~exist('Wphi_alias','var')
    [Wphi_alias, WSx, WSy] = mk_aliased_PSD(f,2,d, r0,L0);
end
% --- piston removal ---
D              = 8;
besselargx     = pi*D/d*f * d; % here I should not divide by dx because the frequency vector is already in propor units
[BX, BY] = meshgrid(besselargx,besselargx);
fltr   = 2*besselj(1,sqrt(BX.^2+BY.^2))./(sqrt(BX.^2+BY.^2));
fltr(isnan(fltr)) = 1;
PRrem = 1-abs(fltr).^2;

% fltr           = 2*besselj(1,besselargx)./besselargx;
% fltr(Np/2+1) = 1;
% piston_rem     = 1-abs(fltr'*fltr).^2;
% piston_rem(isnan(piston_rem)) = 0;

Wphi_vonkarman = Wphi_vonkarman.*(PRrem);
Wphi_vonkarman = mk_aliased_PSD(f,0,d, r0,L0);

% out of band energy - pistron included, see note on PhaseScreenGeneration for further details on
% removing piston
for ii=1:10
    dd(ii) = 1/ii;
    energy(ii) = 0.023*r0^(-5/3)*2*pi*3/5*(2*dd(ii))^(5/3);
end

Wphi            = Wphi_vonkarman;
%Av = (sin(pi*d*Fx).*sin(pi*d*Fy))./(pi^2*d^2*Fx.*Fy);
Av              = sinc(d*Fx).*sinc(d*Fy).*exp(1i*pi*d*(Fx+Fy));

Avx             = sinc(d*Fx).*exp(1i*pi*d*(Fx));
Avy             = sinc(d*Fy).*exp(1i*pi*d*(Fy));



% INFLUCE FUNCTION
L=1/f(Np/2+2);
[~, IFg] = gaussian_InfFunction( 1, [0 0], 0.25, Np, Np, -L/2, L/2);
FTIFg = fftshift(fft2(ifftshift(IFg)))/sum(IFg(:));

IFg_ext = padarray(IFg, 2*[Np+1,Np+1],'both');
[~, IFg_ext] = gaussian_InfFunction( 1, [0 0], 0.25, Np*5+4, Np, -L/2, L/2);

FTIFg_ext = fftshift(fft2(ifftshift(IFg_ext)))/sum(IFg_ext(:));
FTIFg_folded = fold_spectrum(FTIFg_ext,2*(Np+1)+1:2*(Np+1)+Np+1);

DMRec = 1./FTIFg;

DMfilter = FTIFg_folded.*DMRec;
%DMfilter = FTIFg./FTIFg_folded;
%DMfilter = 1;


ERR_DM = abs(1-DMfilter).^2;
ABS_ERR_DM = sum(ERR_DM(:).*Wphi(:))*delta_f^2
sqrt(ABS_ERR_DM)*0.5e-6/2/pi*1e9

% INFLUCE FUNCTION
% figure DM filteringf(1
cc = 0.05:0.025:0.5; % cross-coupling

for kcc = 1:length(cc)
    L=1/f(Np/2+2);
    [~, IFg] = gaussian_InfFunction( 1, [0 0], cc(kcc), Np, Np, -L/2, L/2);
    FTIFg = fftshift(fft2(ifftshift(IFg)))/sum(IFg(:));
    
    IFg_ext = padarray(IFg, 2*[Np+1,Np+1],'both');
    [~, IFg_ext] = gaussian_InfFunction( 1, [0 0], 0.25, Np*5+4, Np, -L/2, L/2);
    
    FTIFg_ext = fftshift(fft2(ifftshift(IFg_ext)))/sum(IFg_ext(:));
    FTIFg_folded = fold_spectrum(FTIFg_ext,2*(Np+1)+1:2*(Np+1)+Np+1);
    
    DMRec = 1./FTIFg;
    
    DMfilter = FTIFg_folded.*DMRec;
    
    ERR_DM = abs(1-DMfilter).^2;
    ABS_ERR_DM(kcc) = sum(ERR_DM(:).*Wphi(:))*delta_f^2;
    ERRcc_nmrms(kcc) = sqrt(ABS_ERR_DM(kcc))*0.5e-6/2/pi*1e9;
    ERRcc_nmrms_dr0(kcc) = ERRcc_nmrms(kcc).*(d/r0)^(-5/6);
end


figure(100)
hold on
semilogy(cc, ERRcc_nmrms,m{kd})
title('Error due to DM filtering','fontsize',14,'fontweight','bold')

xlabel('coupling coefficient','fontsize',14)
ylabel('error [nm rms]','fontsize',14)
axis tight
pbaspect([ 1.618 1 1])
box on

figure(101)
hold on
semilogy(cc, ERRcc_nmrms_dr0,m{kd})
title('Error due to DM filtering','fontsize',14,'fontweight','bold')

xlabel('coupling coefficient','fontsize',14)
ylabel('error [nm rms]','fontsize',14)
axis tight
pbaspect([ 1.618 1 1])
box on

end

set(gca,'YScale','log')
legend('d=0.5m','d=0.25m','d=0.1m')
print -depsc fig_DMfiltering_Error_nmrms.eps


% CC COMMENT: WOULD BE NICE TO SEE THESE CURVES AS A FUNCTION OF d, D/r0, L0 AS WELL


